Concurrent Data Structures Made Easy (Extended Version)

Design of an efficient thread-safe concurrent data structure is a balancing act between its implementation complexity and performance. Lock-based concurrent data structures, which are relatively easy to derive from their sequential counterparts and to prove thread-safe, suffer from poor throughput under even light multi-threaded workload. At the same time, lock-free concurrent structures allow for high throughput, but are notoriously difficult to get right and require careful reasoning to formally establish their correctness. We explore a solution to this conundrum based on batch parallelism, an approach for designing concurrent data structures via a simple insight: efficiently processing a batch of a priori known operations in parallel is easier than optimising performance for a stream of arbitrary asynchronous requests. Alas, batch-parallel structures have not seen wide practical adoption due to (i) the inconvenience of having to structure multi-threaded programs to explicitly group operations and (ii) the lack of a systematic methodology to implement batch-parallel structures as simply as lock-based ones. We present OBatcher-an OCaml library that streamlines the design, implementation, and usage of batch-parallel structures. It solves the first challenge (how to use) by suggesting a new lightweight implicit batching design that is built on top of generic asynchronous programming mechanisms. The second challenge (how to implement) is addressed by identifying a family of strategies for converting common sequential structures into efficient batch-parallel ones. We showcase OBatcher with a diverse set of benchmarks. Our evaluation of all the implementations on large asynchronous workloads shows that (a) they consistently outperform the corresponding coarse-grained lock-based implementations and that (b) their throughput scales reasonably with the number of processors.

==> data/throughput.py <==
import csv

fieldnames = [
    # 'domains',
    # 'datalog-coarse', 'datalog-coarse-sd',
    # 'datalog-batched', 'datalog-batched-sd',
    # 'datalog-non-parallel-batched', 'datalog-non-parallel-batched-sd'

    'domains',
    'skiplist-sequential',
    'skiplist-batched', # 'skiplist-batched-sd',
    'skiplist-coarse', # 'skiplist-coarse-sd',
    'set-coarse',# 'set-coarse-sd',
    'skiplist-fine', # 'skiplist-fine-sd'
    
    # 'domains', 
    # 'btree-sequential', # 'btree-sequential-sd',
    # 'btree-batched', 'btree-batched-sd',
    # 'btree-coarse', 'btree-coarse-sd',
    # 'map-coarse', 'map-coarse-sd'
]

for ty in [ 'insert', 'search', 'equal-reads' , 'majority-reads'      ]:

    results = []

    with open(f'new/skiplist-{ty}-results.csv') as f:
        reader = csv.DictReader(f)
        for row in reader:
            throughput=({(k + '-throughput' if not k == 'domains' else k):
                         (1_000_000 / float(row[k]) if not k == 'domains' else row[k]) for k in row})
            results.append(throughput)

    fieldnames = list(results[0].keys())
    with open(f'new/skiplist-{ty}-results-throughput.csv', 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames, extrasaction='ignore')
        writer.writeheader()
        for row in results:
            writer.writerow(row)
            

